CoBit: Language Modeling with Bitstream Diffusion

We introduce CoBit, a continuous diffusion language model that generates text by jointly denoising fixed-width binary token codes. Grouping each code's bits into a single Transformer patch preserves sequence length while replacing vocabulary-wide predictions with $\lceil\log_2 V\rceil$ bit logits. A matched-filter residual parameterization supplies the analytic isolated-bit posterior, leaving the network to learn contextual corrections. Stochastic sampling on an entropy-rate grid provides the largest empirical gain; the grid allocates both solver resolution and effective Langevin correction to noise levels where information is resolved. At 256 denoiser evaluations, CoBit-S (130M parameters) achieves generative perplexity 59.76 on LM1B and 27.06 on OpenWebText, at unigram entropies 4.31 and 5.26, respectively. Scaling to 462M parameters improves OpenWebText generative perplexity to 19.48 at entropy 5.40. Beyond open-ended text generation, CoBit achieves 65.9% exact-match accuracy on hard Sudoku. On GSM8K, score-temperature scaling with an untempered final integration step raises CoBit-S accuracy from 28.1% to 35.3% without additional denoiser evaluations, placing it within the reported range of temperature-tuned discrete diffusion baselines. Matched-trunk profiling also shows lower peak memory and higher throughput than a dense token-output baseline.

==> anc/README.txt <==
CoBit: accompanying generation-comparison data

owt_plot_data.json and owt_all_points.csv contain the same 96 OWT operating
points, including settings omitted from the main figure and compact tables.
The main figure shows 87 observations with the COLM plotting windows and
baseline selection. These are cross-NFE trajectories and AR nucleus sweeps,
not complete fixed-NFE temperature frontiers.

lm1b_plot_data.json contains the LM1B sampling trajectories, representative
diffusion baselines, the from-scratch GPT-S nucleus baseline, and the corrected
real-data reference. Its original CoBit curves were recovered from vector
figure coordinates; they are distinct from the main table's ten-seed estimates.
Provenance and numerical precision are documented in the JSON. The original
source-file hash is retained; the private filesystem path is omitted.

lm1b-reference.csv preserves the original real-data row: GenPPL
53.055647073892494 and unigram entropy 4.341689905617386.

These are plotting records, not model checkpoints or experiment reruns.


==> anc/lm1b-reference.csv <==
tag,nfe,ati_eta,stochastic_enabled,s_churn,ppl,ent,Type
REAL,256,0.0,False,0.0,53.055647073892494,4.341689905617386,Ground Truth


==> anc/lm1b_plot_data.json <==
{
  "provenance": {
    "diffusion_source": "Original LM1B sampling-trajectory figure (lm1b-reference-original.pdf)",
    "diffusion_source_sha256": "687622e7c0b107da09af39d611948480a117e830e9a118af38fbb321dfbaf31b",
    "recovery": "Cumulative vector marker transforms, checked against seven-point paths",
    "maximum_marker_path_difference_pt": 4.877000208125537e-07,
    "precision_note": "Recovered plot coordinates; no experimental uncertainty implied",
    "reference_source": "Original project tables/lm1b_dashboard_raw.csv, REAL row",
    "ar_source": "Author-supplied lm1b_best_front.pdf and lm1b_eta_fronts.pdf; independently consistent vector recovery",
    "ar_values_precision": "GenPPL to 2 decimals; entropy to 3 decimals",
    "ar_training": "Author confirms GPT-S trained from scratch on LM1B",
    "removed_legacy_ar": {
      "entropy": 4.32,
      "ppl": 66.7
    },
    "axes_rectangle_original_pdf_pt": [
      43.143125,
      33.736875,
      491.04,
      288.288
    ],
    "axes_limits_original": {
      "entropy": [
        4.24,
        4.35
      ],
      "ppl": [
        43,
        112
      ]
    }
  },
  "curves": {
    "deterministic": [
      {
        "nfe": 64,
        "entropy": 4.312490578973656,
        "ppl": 102.28203993372566,
        "original_marker_pdf_pt": [
          366.7410695384,
          281.4223928031
        ],
        "original_path_pdf_pt": [
          366.74107,
          281.422393
        ]
      },
      {
        "nfe": 96,
        "entropy": 4.3001296482980065,
        "ppl": 94.34682845392422,
        "original_marker_pdf_pt": [
          311.5618750023,
          248.26838922210004
        ],
        "original_path_pdf_pt": [
          311.561875,
          248.268389
        ]
      },
      {
        "nfe": 128,
        "entropy": 4.301375603536134,
        "ppl": 91.50740297536112,
        "original_marker_pdf_pt": [
          317.12381918529996,
          236.40502266610005
        ],
        "original_path_pdf_pt": [
          317.123819,
          236.405023
        ]
      },
      {
        "nfe": 192,
        "entropy": 4.299835440935551,
        "ppl": 86.12439578313563,
        "original_marker_pdf_pt": [
          310.24853333629994,
          213.91435052940005
        ],
        "original_path_pdf_pt": [
          310.248533,
          213.914351
        ]
      },
      {
        "nfe": 256,
        "entropy": 4.298359961481743,
        "ppl": 84.79720497523623,
        "original_marker_pdf_pt": [
          303.66199305449993,
          208.36923192610004
        ],
        "original_path_pdf_pt": [
          303.661993,
          208.369232
        ]
      },
      {
        "nfe": 384,
        "entropy": 4.301942833000762,
        "ppl": 82.23223261673328,
        "original_marker_pdf_pt": [
          319.6559315153999,
          197.65255437120004
        ],
        "original_path_pdf_pt": [
          319.655932,
          197.652554
        ]
      },
      {
        "nfe": 512,
        "entropy": 4.294667650246954,
        "ppl": 80.39492641341991,
        "original_marker_pdf_pt": [
          287.1795157023999,
          189.97612928800004
        ],
        "original_path_pdf_pt": [
          287.179516,
          189.976129
        ]
      }
    ],
    "stochastic": [
      {
        "nfe": 64,
        "entropy": 4.312799420207729,
        "ppl": 98.30806351648455,
        "original_marker_pdf_pt": [
          368.1197368073,
          264.8187737687
        ],
        "original_path_pdf_pt": [
          368.119737,
          264.818774
        ]
      },
      {
        "nfe": 96,
        "entropy": 4.317096339887926,
        "ppl": 88.012470364754,
        "original_marker_pdf_pt": [
          387.3011862597,
          221.8028903118
        ],
        "original_path_pdf_pt": [
          387.301186,
          221.80289
        ]
      },
      {
        "nfe": 128,
        "entropy": 4.316960999509297,
        "ppl": 76.59620202939873,
        "original_marker_pdf_pt": [
          386.6970268095,
          174.10472848770002
        ],
        "original_path_pdf_pt": [
          386.697027,
          174.104728
        ]
      },
      {
        "nfe": 192,
        "entropy": 4.312526375288128,
        "ppl": 66.88588561995401,
        "original_marker_pdf_pt": [
          366.90086428620003,
          133.53418215370002
        ],
        "original_path_pdf_pt": [
          366.900864,
          133.534182
        ]
      },
      {
        "nfe": 256,
        "entropy": 4.312704731011738,
        "ppl": 58.95306312176157,
        "original_marker_pdf_pt": [
          367.6970442364,
          100.39015994560002
        ],
        "original_path_pdf_pt": [
          367.697044,
          100.39016
        ]
      },
      {
        "nfe": 384,
        "entropy": 4.291787000372984,
        "ppl": 52.481967951327846,
        "original_marker_pdf_pt": [
          274.320294665,
          73.35336161960002
        ],
        "original_path_pdf_pt": [
          274.320295,
          73.353362
        ]
      },
      {
        "nfe": 512,
        "entropy": 4.27439700881949,
        "ppl": 46.66965213274643,
        "original_marker_pdf_pt": [
          196.69137237019999,
          49.069000710800026
        ],
        "original_path_pdf_pt": [
          196.691372,
          49.069001
        ]
      }
    ]
  },
  "reported_diffusion_comparisons": [
    {
      "method": "LangFlow",
      "entropy": 4.31,
      "ppl": 92.24,
      "nfe": 128,
      "original_marker_pdf_pt": [
        355.623125,
        239.4658765
      ]
    },
    {
      "method": "FLM",
      "entropy": 4.29,
      "ppl": 96.91,
      "nfe": 1024,
      "original_marker_pdf_pt": [
        266.343125,
        258.977543
      ]
    },
    {
      "method": "Duo",
      "entropy": 4.31,
      "ppl": 98.14,
      "nfe": null,
      "original_marker_pdf_pt": [
        355.623125,
        264.11659
      ]
    },
    {
      "method": "MDLM",
      "entropy": 4.32,
      "ppl": 109.21,
      "nfe": null,
      "original_marker_pdf_pt": [
        400.263125,
        310.36801249999996
      ]
    }
  ],
  "ar_nucleus": [
    {
      "p": 0.9,
      "ppl": 43.0,
      "entropy": 4.299
    },
    {
      "p": 0.95,
      "ppl": 52.8,
      "entropy": 4.327
    },
    {
      "p": 0.98,
      "ppl": 61.2,
      "entropy": 4.342
    }
  ],
  "real_data": {
    "entropy": 4.341689905617386,
    "ppl": 53.055647073892494
  }
}


==> anc/owt_all_points.csv <==
model,setting,genppl,entropy
CoBit-S (ours),64,102.4,5.393
CoBit-S (ours),80,81.47,5.38
CoBit-S (ours),100,68.12,5.369
CoBit-S (ours),128,57.19,5.368
CoBit-S (ours),160,45.42,5.342
CoBit-S (ours),192,38.85,5.313
CoBit-S (ours),256,27.06,5.26
CoBit-S (ours),384,21.26,5.226
CoBit-S (ours),512,14.22,5.111
FLM (undistilled),64,133.29,5.25
FLM (undistilled),128,111.31,5.26
FLM (undistilled),256,86.5,5.36
FLM (undistilled),512,63.63,5.29
FLM (undistilled),1024,62.23,5.33
LangFlow,64,80.34,5.51
LangFlow,128,60.09,5.43
LangFlow,256,49.24,5.37
LangFlow,512,41.52,5.31
LangFlow,1024,36.53,5.25
ELF-S (unguided),32,29.36,5.224
ELF-S (unguided),64,28.89,5.22
ELF-S (unguided),128,22.08,5.131
ELF-S (unguided),256,17.87,5.042
ELF-S (unguided),512,14.69,4.969
ELF-S (SC-CFG=3),32,24.06,5.152
ELF-S (SC-CFG=3),64,19.28,5.077
ELF-S (SC-CFG=3),128,13.54,4.956
ELF-S (SC-CFG=3),256,10.32,4.855
ELF-S (SC-CFG=3),512,8.91,4.803
Duo,64,85.62,5.57
Duo,128,80.02,5.55
Duo,256,78.62,5.55
Duo,512,78.14,5.55
Duo,1024,77.69,5.55
SEDD-Uniform,64,113.02,5.57
SEDD-Uniform,128,105.82,5.57
SEDD-Uniform,256,103.41,5.56
SEDD-Uniform,512,100.44,5.56
SEDD-Uniform,1024,99.9,5.56
SEDD-Absorb,64,138.42,5.67
SEDD-Absorb,128,117.28,5.65
SEDD-Absorb,256,109.82,5.63
SEDD-Absorb,512,104.45,5.62
SEDD-Absorb,1024,105.03,5.62
MDLM,64,143.88,5.7
MDLM,128,120.77,5.67
MDLM,256,112.7,5.66
MDLM,512,104.43,5.63
MDLM,1024,104.85,5.63
GPT-2 Small (AR),p=0.80,10.06,4.964
GPT-2 Small (AR),p=0.85,15.02,5.171
GPT-2 Small (AR),p=0.88,19.96,5.304
GPT-2 Small (AR),p=0.90,23.91,5.374
GPT-2 Small (AR),p=0.92,30.87,5.471
GPT-2 Small (AR),p=0.95,47.34,5.611
GPT-2 Small (AR),p=0.97,68.19,5.711
CoBit-M (ours),64,80.73,5.461
CoBit-M (ours),80,63.71,5.451
CoBit-M (ours),100,51.59,5.449
CoBit-M (ours),128,37.93,5.44
CoBit-M (ours),160,30.33,5.409
CoBit-M (ours),192,25.2,5.407
CoBit-M (ours),256,19.48,5.396
CoBit-M (ours),384,13.06,5.326
CoBit-M (ours),512,9.87,5.254
ELF-M (unguided),64,33.86,5.314
ELF-M (unguided),128,27.05,5.257
ELF-M (unguided),256,23.51,5.203
ELF-M (unguided),512,20.99,5.162
ELF-M (SC-CFG=3),64,21.89,5.188
ELF-M (SC-CFG=3),128,16.83,5.092
ELF-M (SC-CFG=3),256,13.82,5.016
ELF-M (SC-CFG=3),512,11.76,4.962
ELF-L (unguided),64,33.25,5.383
ELF-L (unguided),128,26.56,5.321
ELF-L (unguided),256,22.98,5.267
ELF-L (unguided),512,19.91,5.22
ELF-L (SC-CFG=3),64,23.58,5.28
ELF-L (SC-CFG=3),128,18.19,5.196
ELF-L (SC-CFG=3),256,14.44,5.099
ELF-L (SC-CFG=3),512,11.95,5.027
SEDD-medium,64,105.48,5.667
SEDD-medium,128,90.04,5.641
SEDD-medium,256,81.38,5.621
SEDD-medium,512,79.72,5.615
GPT-2 Medium (AR),p=0.80,9.82,5.205
GPT-2 Medium (AR),p=0.85,14.1,5.344
GPT-2 Medium (AR),p=0.86,15.54,5.386
GPT-2 Medium (AR),p=0.87,17.25,5.421
GPT-2 Medium (AR),p=0.88,19.5,5.467
GPT-2 Medium (AR),p=0.89,22.0,5.523
GPT-2 Medium (AR),p=0.90,24.37,5.549
GPT-2 Medium (AR),p=0.92,30.75,5.621
GPT-2 Medium (AR),p=0.95,50.48,5.759
GPT-2 Medium (AR),p=0.97,81.19,5.869
GPT-2 Medium (AR),p=1.00,255.78,6.125


==> anc/owt_plot_data.json <==
{
  "CoBit-S (ours)": [
    {
      "setting": "64",
      "ppl": 102.4,
      "entropy": 5.393
    },
    {
      "setting": "80",
      "ppl": 81.47,
      "entropy": 5.38
    },
    {
      "setting": "100",
      "ppl": 68.12,
      "entropy": 5.369
    },
    {
      "setting": "128",
      "ppl": 57.19,
      "entropy": 5.368
    },
    {
      "setting": "160",
      "ppl": 45.42,
      "entropy": 5.342
    },
    {
      "setting": "192",
      "ppl": 38.85,
      "entropy": 5.313
    },
    {
      "setting": "256",
      "ppl": 27.06,
      "entropy": 5.26
    },
    {
      "setting": "384",
      "ppl": 21.26,
      "entropy": 5.226
    },
    {
      "setting": "512",
      "ppl": 14.22,
      "entropy": 5.111
    }
  ],
  "FLM (undistilled)": [
    {
      "setting": "64",
      "ppl": 133.29,
      "entropy": 5.25
    },
    {
      "setting": "128",
      "ppl": 111.31,
      "entropy": 5.26
    },
    {
      "setting": "256",
      "ppl": 86.5,
      "entropy": 5.36
    },
    {
      "setting": "512",
      "ppl": 63.63,
      "entropy": 5.29
    },
    {
      "setting": "1024",
      "ppl": 62.23,
      "entropy": 5.33
    }
  ],
  "LangFlow": [
    {
      "setting": "64",
      "ppl": 80.34,
      "entropy": 5.51
    },
    {
      "setting": "128",
      "ppl": 60.09,
      "entropy": 5.43
    },
    {
      "setting": "256",
      "ppl": 49.24,
      "entropy": 5.37
    },
    {
      "setting": "512",
      "ppl": 41.52,
      "entropy": 5.31
    },
    {
      "setting": "1024",
      "ppl": 36.53,
      "entropy": 5.25
    }
  ],
  "ELF-S (unguided)": [
    {
      "setting": "32",
      "ppl": 29.36,
      "entropy": 5.224
    },
    {
      "setting": "64",
      "ppl": 28.89,
      "entropy": 5.22
    },
    {
      "setting": "128",
      "ppl": 22.08,
      "entropy": 5.131
    },
    {
      "setting": "256",
      "ppl": 17.87,
      "entropy": 5.042
    },
    {
      "setting": "512",
      "ppl": 14.69,
      "entropy": 4.969
    }
  ],
  "ELF-S (SC-CFG=3)": [
    {
      "setting": "32",
      "ppl": 24.06,
      "entropy": 5.152
    },
    {
      "setting": "64",
      "ppl": 19.28,
      "entropy": 5.077
    },
    {
      "setting": "128",
      "ppl": 13.54,
      "entropy": 4.956
    },
    {
      "setting": "256",
      "ppl": 10.32,
      "entropy": 4.855
    },
    {
      "setting": "512",
      "ppl": 8.91,
      "entropy": 4.803
    }
  ],
  "Duo": [
    {
      "setting": "64",
      "ppl": 85.62,
      "entropy": 5.57
    },
    {
      "setting": "128",
      "ppl": 80.02,
      "entropy": 5.55
    },
    {
      "setting": "256",
      "ppl": 78.62,
      "entropy": 5.55
    },
    {
      "setting": "512",
      "ppl": 78.14,
      "entropy": 5.55
    },
    {
      "setting": "1024",
      "ppl": 77.69,
      "entropy": 5.55
    }
  ],
  "SEDD-Uniform": [
    {
      "setting": "64",
      "ppl": 113.02,
      "entropy": 5.57
    },
    {
      "setting": "128",
      "ppl": 105.82,
      "entropy": 5.57
    },
    {
      "setting": "256",
      "ppl": 103.41,
      "entropy": 5.56
    },
    {
      "setting": "512",
      "ppl": 100.44,
      "entropy": 5.56
    },
    {
      "setting": "1024",
      "ppl": 99.9,
      "entropy": 5.56
    }
  ],
  "SEDD-Absorb": [
    {
      "setting": "64",
      "ppl": 138.42,
      "entropy": 5.67
    },
    {
      "setting": "128",
      "ppl": 117.28,
      "entropy": 5.65
    },
    {
      "setting": "256",
      "ppl": 109.82,
      "entropy": 5.63
    },
    {
      "setting": "512",
      "ppl": 104.45,
      "entropy": 5.62
    },
    {
      "setting": "1024",
      "ppl": 105.03,
      "entropy": 5.62
    }
  ],
  "MDLM": [
    {
      "setting": "64",
      "ppl": 143.88,
      "entropy": 5.7
    },
    {
      "setting": "128",
      "ppl": 120.77,
      "entropy": 5.67
    },
    {
      "setting": "256",
      "ppl": 112.7,
      "entropy": 5.66
    },
    {
      "setting": "512",
      "ppl": 104.43,
      "entropy": 5.63
    },
    {
      "setting": "1024",
      "ppl": 104.85,
      "entropy": 5.63
    }
  ],
  "GPT-2 Small (AR)": [
    {
      "setting": "\\(p=0.80\\)",
      "ppl": 10.06,
      "entropy": 4.964
    },
    {
      "setting": "\\(p=0.85\\)",
      "ppl": 15.02,
      "entropy": 5.171
    },
    {
      "setting": "\\(p=0.88\\)",
      "ppl": 19.96,
      "entropy": 5.304
    },
    {
      "setting": "\\(p=0.90\\)",
      "ppl": 23.91,
      "entropy": 5.374
    },
    {
      "setting": "\\(p=0.92\\)",
      "ppl": 30.87,
      "entropy": 5.471
    },
    {
      "setting": "\\(p=0.95\\)",
      "ppl": 47.34,
      "entropy": 5.611
    },
    {
      "setting": "\\(p=0.97\\)",
      "ppl": 68.19,
      "entropy": 5.711
    }
  ],
  "CoBit-M (ours)": [
    {
      "setting": "64",
      "ppl": 80.73,
      "entropy": 5.461
    },
    {
      "setting": "80",
      "ppl": 63.71,
      "entropy": 5.451
    },
    {
      "setting": "100",
      "ppl": 51.59,
      "entropy": 5.449
    },
    {
      "setting": "128",
      "ppl": 37.93,
      "entropy": 5.44
    },
    {
      "setting": "160",
      "ppl": 30.33,
      "entropy": 5.409
    },
    {
      "setting": "192",
      "ppl": 25.2,
      "entropy": 5.407
    },
    {
      "setting": "256",
      "ppl": 19.48,
      "entropy": 5.396
    },
    {
      "setting": "384",
      "ppl": 13.06,
      "entropy": 5.326
    },
    {
      "setting": "512",
      "ppl": 9.87,
      "entropy": 5.254
    }
  ],
  "ELF-M (unguided)": [
    {
      "setting": "64",
      "ppl": 33.86,
      "entropy": 5.314
    },
    {
      "setting": "128",
      "ppl": 27.05,
      "entropy": 5.257
    },
    {
      "setting": "256",
      "ppl": 23.51,
      "entropy": 5.203
    },
    {
      "setting": "512",
      "ppl": 20.99,
      "entropy": 5.162
    }
  ],
  "ELF-M (SC-CFG=3)": [
    {
      "setting": "64",
      "ppl": 21.89,
      "entropy": 5.188
    },
    {
      "setting": "128",
      "ppl": 16.83,
      "entropy": 5.092
    },
    {
      "setting": "256",
      "ppl": 13.82,
      "entropy": 5.016
    },
    {
      "setting": "512",
      "ppl": 11.76,
      "entropy": 4.962
    }
  ],
  "ELF-L (unguided)": [
    {
      "setting": "64",
      "ppl": 33.25,
      "entropy": 5.383
    },
    {
      "setting": "128",
      "ppl": 26.56,
      "entropy": 5.321
    },
    {
      "setting": "256",
      "ppl": 22.98,
      "entropy": 5.267
    },
    {
      "setting": "512",
      "ppl": 19.91,
      "entropy": 5.22
    }
  ],
  "ELF-L (SC-CFG=3)": [
    {
      "setting": "64",
      "ppl": 23.58,
      "entropy": 5.28
    },
    {
      "setting": "128",
      "ppl": 18.19,
      "entropy": 5.196
    },
    {
      "setting": "256",
      "ppl": 14.44,
      "entropy": 5.099
    },
    {
      "setting": "512",
      "ppl": 11.95,
      "entropy": 5.027
    }
  ],
  "SEDD-medium": [
    {
      "setting": "64",
      "ppl": 105.48,
      "entropy": 5.667
    },
    {
      "setting": "128",
      "ppl": 90.04,
      "entropy": 5.641
    },
    {
      "setting": "256",
      "ppl": 81.38,
      "entropy": 5.621
    },
    {
      "setting": "512",
      "ppl": 79.72,
      "entropy": 5.615
    }
  ],
  "GPT-2 Medium (AR)": [
    {
      "setting": "\\(p=0.80\\)",
      "ppl": 9.82,
      "entropy": 5.205
    },
    {
      "setting": "\\(p=0.85\\)",
      "ppl": 14.1,
      "entropy": 5.344
    },
    {
      "setting": "\\(p=0.86\\)",
      "ppl": 15.54,
      "entropy": 5.386
    },
    {
      "setting": "\\(p=0.87\\)",
      "ppl": 17.25,
      "entropy": 5.421
    },
    {
      "setting": "\\(p=0.88\\)",
      "ppl": 19.5,
      "entropy": 5.467
    },
    {
      "setting": "\\(p=0.89\\)",
      "ppl": 22.0,
      "entropy": 5.523
    },
    {
      "setting": "\\(p=0.90\\)",
      "ppl": 24.37,
      "entropy": 5.549
    },
    {
      "setting": "\\(p=0.92\\)",
      "ppl": 30.75,
      "entropy": 5.621
    },
    {
      "setting": "\\(p=0.95\\)",
      "ppl": 50.48,
      "entropy": 5.759
    },
    {
      "setting": "\\(p=0.97\\)",
      "ppl": 81.19,
      "entropy": 5.869
    },
    {
      "setting": "\\(p=1.00\\)",
      "ppl": 255.78,
      "entropy": 6.125
    }
  ]
}
